Bootstrapping $N_f=4$ conformal QED$_3$

We present the results of a conformal bootstrap study of the presumed unitary IR fixed point of quantum electrodynamics in three dimensions (QED$_3$) coupled to $N_f=4$ two-component Dirac fermions. Specifically, we study the four-point correlators of the $SU(4)$ adjoint fermion bilinear $r$ and the monopole of lowest topological charge $\mathcal{M}_{1/2}$. Most notably, the scaling dimensions of the fermion bilinear $r$ and the monopole $\mathcal{M}_{1/2}$ are found to be constrained into a closed island with a combination of spectrum assumptions inspired by the $1/N_f$ perturbative results as well as a novel interval positivity constraint on the next-lowest-charge monopole $\mathcal{M}_1$. Bounds in this island on the $SU(4)$ and topological $U(1)_t$ conserved current central charges $c_J$, $c_J^t$, as well as on the stress tensor central charge $c_T$, are comfortably consistent with the perturbative results. Together with the scaling dimensions, this suggests that a part of estimates from the $1/N_f$ expansion -- even at $N_f=4$ -- provide a self-consistent solution to the bootstrap crossing relations, despite some of our assumptions not being strictly justified.

==> Revtex Version/young-tabs/plotYoungTabs.wl <==
(* ::Package:: *)

youngTabEmptyBox[rowLengths_]:=Grid[
	Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@rowLengths,
	Spacings->{0,0},BaselinePosition->Center
]


temp=Grid[
	Join[
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,2},
		Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4}],1,2],
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,1},
		Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4}],1,1],
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1}
	],
	Spacings->{0,0},BaselinePosition->Center
]


Export[
	NotebookDirectory[]<>"220.pdf",
	youngTabEmptyBox[{2,2}]
]


Export[
	NotebookDirectory[]<>"singlet.pdf",
	youngTabEmptyBox[{1,1,1,1}]
]


Export[
	NotebookDirectory[]<>"211.pdf",
	youngTabEmptyBox[{2,1,1}]
]


monopoleIrreps=Grid[
	Join[
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,2},
		Table[Item[Style["\[Ellipsis]",16],ItemSize->{2,2.4},Alignment->Center],2,1],
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1,1},
		2
	],
	Spacings->{0,0},BaselinePosition->Center
]


monopoleIrreps=Grid[
	Join[
		Join[
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,2},
			Table[Item[Style["\[Ellipsis]",16],ItemSize->{2,2.4},Alignment->Center],2,1],
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1,1},
			2
		],
		Join[
			Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4},Alignment->Center],1,2],
			Table[Item[Style["",16],ItemSize->{2,2.4},Alignment->Center],1,1],
			Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4},Alignment->Center],1,1],
			2
		],
		Join[
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2},
			Table[Item[Style["\[Ellipsis]",16],ItemSize->{2,2.4},Alignment->Center],1,1],
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1},
			2
		]
	],
	Spacings->{0,0},BaselinePosition->Center
]


Export[
	NotebookDirectory[]<>"monopoles.pdf",
	monopoleIrreps
]


Export[
	NotebookDirectory[]<>"MHalf.pdf",
	youngTabEmptyBox[{1,1}]
]


Export[
	NotebookDirectory[]<>"M1.pdf",
	youngTabEmptyBox[{2,2}]
]


Export[
	NotebookDirectory[]<>"MThreeHalf.pdf",
	youngTabEmptyBox[{3,3}]
]


==> young-tabs/plotYoungTabs.wl <==
(* ::Package:: *)

youngTabEmptyBox[rowLengths_]:=Grid[
	Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@rowLengths,
	Spacings->{0,0},BaselinePosition->Center
]


temp=Grid[
	Join[
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,2},
		Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4}],1,2],
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,1},
		Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4}],1,1],
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1}
	],
	Spacings->{0,0},BaselinePosition->Center
]


Export[
	NotebookDirectory[]<>"220.pdf",
	youngTabEmptyBox[{2,2}]
]


Export[
	NotebookDirectory[]<>"singlet.pdf",
	youngTabEmptyBox[{1,1,1,1}]
]


Export[
	NotebookDirectory[]<>"211.pdf",
	youngTabEmptyBox[{2,1,1}]
]


monopoleIrreps=Grid[
	Join[
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,2},
		Table[Item[Style["\[Ellipsis]",16],ItemSize->{2,2.4},Alignment->Center],2,1],
		Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1,1},
		2
	],
	Spacings->{0,0},BaselinePosition->Center
]


monopoleIrreps=Grid[
	Join[
		Join[
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2,2},
			Table[Item[Style["\[Ellipsis]",16],ItemSize->{2,2.4},Alignment->Center],2,1],
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1,1},
			2
		],
		Join[
			Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4},Alignment->Center],1,2],
			Table[Item[Style["",16],ItemSize->{2,2.4},Alignment->Center],1,1],
			Table[Item[Style["\[VerticalEllipsis]",16],ItemSize->{2,2.4},Alignment->Center],1,1],
			2
		],
		Join[
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{2},
			Table[Item[Style["\[Ellipsis]",16],ItemSize->{2,2.4},Alignment->Center],1,1],
			Table[Item["",ItemSize->{2,2.4},Frame->Black,FrameStyle->Thick,Alignment->Center],#]&/@{1},
			2
		]
	],
	Spacings->{0,0},BaselinePosition->Center
]


Export[
	NotebookDirectory[]<>"monopoles.pdf",
	monopoleIrreps
]


Export[
	NotebookDirectory[]<>"MHalf.pdf",
	youngTabEmptyBox[{1,1}]
]


Export[
	NotebookDirectory[]<>"M1.pdf",
	youngTabEmptyBox[{2,2}]
]


Export[
	NotebookDirectory[]<>"MThreeHalf.pdf",
	youngTabEmptyBox[{3,3}]
]

